More stochastic expansions for the pricing of vanilla options with cash dividends

There is no exact closed form formula for pricing of European options with discrete cash dividends under the model where the underlying asset price follows a piecewise lognormal process with jumps at dividend ex-dates. This paper presents alternative expansions based on the technique of Etore and Gobet, leading to more robust first, second and third-order expansions across the range of strikes and the range of dividend dates.

==> bachelier.r <==
library(ggplot2)
theme_set(theme_bw())
a=seq(0.01,20,0.01)
#g
g <- function(x) exp(-x)
#bdf1
bdf1<- function(x) 1/(2*x+1)^0.5
bdf1_2 <- function(x) (1+0.5*x)/(x+1)^1.5
#cn
cn <- function(x) 2/(x+1)^0.5 - 1
# bdf2
bdf2<- function(x) 4.0/sqrt(2*x+1)-3.0/sqrt(4*x/3+1)
qplot(a, bdf2(a),geom="line")
# lmg2
lmg2<- function(x) 2*(1+0.5*x)/(x+1)^1.5 - 1/(2*x+1)^0.5
# ls2
b0 = 1 - sqrt(2)/2
ls2 <- function(x) (sqrt(2)+1)*(1+b0*x)/(2*b0*x+1)^1.5 - sqrt(2)/(2*b0*x+1)^0.5
#trbdf2
#(4.0/3*2*((7*math.sqrt(3)*math.sqrt(2*x+3))/(4*x+6)-(3*math.sqrt(2))/math.sqrt(x+2))-1.0/3.0/Math.sqrt(2*x/3+1)
trbdf2_1 <- function(x) 4.0/3*2*((7*sqrt(3)*sqrt(2*x+3))/(4*x+6)-(3*sqrt(2))/sqrt(x+2))-1.0/3/sqrt(2*x/3+1)
b = 2 - sqrt(2)
trbdf2 <- function(x) (1.0/(b*(2-b))/(b*x+1)^1.5-(1-b)*(1-b)/(b*(2-b))/sqrt(b*x+1))
#ran1
#sqrt(b+1)*2*(b^2/8+b/4+1/2)/(b+1)^3
#sqrt(b+1)*(b/2+1)^2 / (b+1)^3
ran1 <- function(x) (x^2/4+ x/2+1) * sqrt(x+1) / (x+1)^3
#ran2
#b^3 /4 +  b^2 + b/2 + 1
#ran3
#b^4*3/16 + b^3*3/4 + b^2*9/4 + b/4 + 1

qplot(a, lmg2(a),geom="line", color="Lawson-Morris", linetype="Lawson-Morris", ylab="spike after 1 full step", xlab="alpha")+geom_line(aes(y=bdf2(a),color="BDF2", linetype="BDF2"))+geom_line(aes(y=bdf1(a),color="BDF1", linetype="BDF1"))+geom_line(aes(y=g(a),color="Gaussian", linetype="Gaussian"))+geom_line(aes(y=cn(a),color="Crank-Nicolson", linetype="Crank-Nicolson"))+geom_line(aes(y=ls2(a),color="Lawson-Swayne",linetype="Lawson-Swayne"))+geom_line(aes(y=trbdf2(a),color="TR-BDF2",linetype="TR-BDF2"))+ theme(legend.justification=c(1,0), legend.position=c(1,0))+scale_color_hue("Method")+scale_linetype_manual(name="Method",values=c(4,2,3,1,5,6,7))

ggsave(file="/home/fabien/mypapers/bdf2_density/spike_comparison.eps",width=6,height=5)

qplot(a, ran1(a), geom="line")

qplot(a, lmg2(a),geom="line", color="Lawson-Morris", linetype="Lawson-Morris", ylab="spike after 1 full step", xlab="alpha")+geom_line(aes(y=bdf2(a),color="BDF2", linetype="BDF2"))+geom_line(aes(y=bdf1(a),color="BDF1", linetype="BDF1"))+geom_line(aes(y=g(a),color="Gaussian", linetype="Gaussian"))+geom_line(aes(y=cn(a),color="Crank-Nicolson", linetype="Crank-Nicolson"))+geom_line(aes(y=ls2(a),color="Lawson-Swayne",linetype="Lawson-Swayne"))+geom_line(aes(y=trbdf2(a),color="TR-BDF2",linetype="TR-BDF2"))+ theme(legend.justification=c(1,0), legend.position=c(1,0))+scale_color_hue("Method")+scale_linetype_manual(name="Method",values=c(4,2,3,1,5,6,7))

#how many steps for LS2
#2nd step always > 0
#3rd ?

ls2i3 <- function(x) ((sqrt(2)+1)/(1+2*b0*a*sin(u/2)^2)^2- sqrt(2)/(1+2*b0*a*sin(u/2)^2))^3
ls2i1 <- function(x) 1/(pi)*integrate(function(u) ((sqrt(2)+1)/(1+2*b0*x*sin(u/2)^2)^2- sqrt(2)/(1+2*b0*x*sin(u/2)^2)),0,pi)$value
ls2i2 <- function(x) 1/(pi)*integrate(function(u) ((sqrt(2)+1)/(1+2*b0*x*sin(u/2)^2)^2- sqrt(2)/(1+2*b0*x*sin(u/2)^2))^2,0,pi)$value
ls2i3 <- function(x) 1/(pi)*integrate(function(u) ((sqrt(2)+1)/(1+2*b0*x*sin(u/2)^2)^2- sqrt(2)/(1+2*b0*x*sin(u/2)^2))^3,0,pi)$value
ls2i4 <- function(x) 1/(pi)*integrate(function(u) ((sqrt(2)+1)/(1+2*b0*x*sin(u/2)^2)^2- sqrt(2)/(1+2*b0*x*sin(u/2)^2))^4,0,pi)$value
ls2i5 <- function(x) 1/(pi)*integrate(function(u) ((sqrt(2)+1)/(1+2*b0*x*sin(u/2)^2)^2- sqrt(2)/(1+2*b0*x*sin(u/2)^2))^5,0,pi)$value
a = seq(0.1,100,0.1)
qplot(a,sapply(a,ls2i3),geom="line", ylab="spike amplitude", xlab="alpha", color="3", linetype="3")+ geom_line(aes(x=a,y=sapply(a,ls2i2),color="2", linetype="2"))+ geom_line(aes(x=a,y=sapply(a,ls2i4),color="4", linetype="4"))+ geom_line(aes(x=a,y=sapply(a,ls2i1),color="1", linetype="1"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Time-steps")+scale_linetype_manual(name="Time-steps",values=c(3,2,1,4))
ggsave(file="/home/fabien/mypapers/bdf2_density/spike_ls2_3steps.eps",width=5,height=4)
qplot(a,sapply(a,ls2i2)-sapply(a,ls2i3),geom="line", ylab="spike difference", xlab="alpha", color="step 2 - step 3", linetype="step 2 - step 3")+ geom_line(aes(x=a,y=sapply(a,ls2i3)-sapply(a,ls2i4),color="step 3 - step 4", linetype="step 3 - step 4"))+ geom_line(aes(x=a,y=sapply(a,ls2i4)-sapply(a,ls2i5),color="step 4 - step 5", linetype="step 4 - step 5"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Difference")+scale_linetype_manual(name="Difference",values=c(1,2,3))
ggsave(file="/home/fabien/mypapers/bdf2_density/spike_ls2_3steps_diff.eps",width=5,height=4)

#same for ran
rani1 <- function(x) 1/(pi)*integrate(function(u) 1/(1+x*sin(u/2)^2)^2,0,pi)$value
rani2 <- function(x) 1/(pi)*integrate(function(u) ((1-x*sin(u/2)^2)/(1+x*sin(u/2)^2)^3),0,pi)$value
rani3 <- function(x) 1/(pi)*integrate(function(u) ((1-x*sin(u/2)^2)^2/(1+x*sin(u/2)^2)^4),0,pi)$value
rani4 <- function(x) 1/(pi)*integrate(function(u) ((1-x*sin(u/2)^2)^3/(1+x*sin(u/2)^2)^5),0,pi)$value
rani5 <- function(x) 1/(pi)*integrate(function(u) ((1-x*sin(u/2)^2)^4/(1+x*sin(u/2)^2)^6),0,pi)$value
qplot(a,sapply(a,rani2),geom="line", ylab="spike amplitude", xlab="alpha", color="2", linetype="2")+ geom_line(aes(x=a,y=sapply(a,rani3),color="3", linetype="3")) + geom_line(aes(x=a,y=sapply(a,rani4),color="4", linetype="4"))+ geom_line(aes(x=a,y=sapply(a,rani5),color="5", linetype="5"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Time-steps")+scale_linetype_manual(name="Time-steps",values=c(3,2,1,4))
#qplot(a,sapply(a,rani2),geom="line", ylab="spike amplitude", xlab="alpha", color="2", linetype="2")+ geom_line(aes(x=a,y=sapply(a,rani3),color="3", linetype="3")) + geom_line(aes(x=a,y=sapply(a,rani4),color="4", linetype="4"))+ geom_line(aes(x=a,y=sapply(a,rani1),color="1", linetype="1"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Time-steps")+scale_linetype_manual(name="Time-steps",values=c(3,2,1,4))
ggsave(file="/home/fabien/mypapers/bdf2_density/spike_ran2_3steps.eps",width=5,height=4)
qplot(a,sapply(a,rani2)-sapply(a,rani3),geom="line", ylab="spike difference", xlab="alpha", color="step 2 - step 3", linetype="step 2 - step 3")+ geom_line(aes(x=a,y=sapply(a,rani3)-sapply(a,rani4),color="step 3 - step 4", linetype="step 3 - step 4"))+ geom_line(aes(x=a,y=sapply(a,rani4)-sapply(a,rani5),color="step 4 - step 5", linetype="step 4 - step 5"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Difference")+scale_linetype_manual(name="Difference",values=c(1,2,3))
#qplot(a,sapply(a,rani1)-sapply(a,rani2),geom="line", ylab="spike difference", xlab="alpha", color="step 2 - step 3", linetype="step 2 - step 3")+ geom_line(aes(x=a,y=sapply(a,rani2)-sapply(a,rani3),color="step 3 - step 4", linetype="step 3 - step 4"))+ geom_line(aes(x=a,y=sapply(a,rani3)-sapply(a,rani4),color="step 4 - step 5", linetype="step 4 - step 5"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Difference")+scale_linetype_manual(name="Difference",values=c(1,2,3))
ggsave(file="/home/fabien/mypapers/bdf2_density/spike_ran2_3steps_diff.eps",width=5,height=4)

qplot(a,sapply(a,rani2)-sapply(a,rani3))
ran4i1 <- function(x) 1/(pi)*integrate(function(u) 1/(1+x*sin(u/2)^2)^4,0,pi)$value
ran4i2 <- function(x) 1/(pi)*integrate(function(u) ((1-x*sin(u/2)^2)/(1+x*sin(u/2)^2)^5),0,pi)$value
ran4i3 <- function(x) 1/(pi)*integrate(function(u) ((1-x*sin(u/2)^2)^2/(1+x*sin(u/2)^2)^6),0,pi)$value
ran4i4 <- function(x) 1/(pi)*integrate(function(u) ((1-x*sin(u/2)^2)^3/(1+x*sin(u/2)^2)^7),0,pi)$value
ran4i5 <- function(x) 1/(pi)*integrate(function(u) ((1-x*sin(u/2)^2)^4/(1+x*sin(u/2)^2)^8),0,pi)$value
qplot(a,sapply(a,ran4i2)-sapply(a,ran4i3))
qplot(a,sapply(a,ran4i3)-sapply(a,ran4i4))
qplot(a,sapply(a,ran4i2),geom="line", ylab="spike amplitude", xlab="alpha", color="3", linetype="3")+ geom_line(aes(x=a,y=sapply(a,ran4i3),color="4", linetype="4")) + geom_line(aes(x=a,y=sapply(a,ran4i4),color="5", linetype="5"))+ geom_line(aes(x=a,y=sapply(a,ran4i5),color="6", linetype="6"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Time-steps")+scale_linetype_manual(name="Time-steps",values=c(1,2,3,4))
ggsave(file="/home/fabien/mypapers/bdf2_density/spike_ran4_3steps.eps",width=5,height=4)
qplot(a,sapply(a,ran4i2)-sapply(a,ran4i3),geom="line", ylab="spike difference", xlab="alpha", color="step 3 - step 4", linetype="step 3 - step 4")+ geom_line(aes(x=a,y=sapply(a,ran4i3)-sapply(a,ran4i4),color="step 4 - step 5", linetype="step 4 - step 5"))+ geom_line(aes(x=a,y=sapply(a,ran4i4)-sapply(a,ran4i5),color="step 5 - step 6", linetype="step 5 - step 6"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Difference")+scale_linetype_manual(name="Difference",values=c(1,2,3))
ggsave(file="/home/fabien/mypapers/bdf2_density/spike_ran4_3steps_diff.eps",width=5,height=4)


#cn sqrt
cn1 <- function(a) 1/(sqrt(2*a+1))
cn2 <- function(a) 3/(sqrt(4*a+1))-2/(sqrt(2*a+1))
cn3 <- function(a) 10/sqrt(6*a+1)+3/(sqrt(2*a+1))-12/sqrt(4*a+1)
cn4 <- function(a) 35.0/(sqrt(8*a+1))-60.0/sqrt(6*a+1)+30.0/sqrt(4*a+1)-4.0/sqrt(2*a+1)
cni1 <- function(x) 1/(pi)*integrate(function(u) 1/(1+2*x*sin(u/2)^2),0,pi)$value
cni2 <- function(x) 1/(pi)*integrate(function(u) (1-2*x*sin(u/2)^2)/(1+2*x*sin(u/2)^2)/(1+4*x*sin(u/2)^2),0,pi)$value
cni3 <- function(x) 1/(pi)*integrate(function(u) (1-2*x*sin(u/2)^2)/(1+2*x*sin(u/2)^2)*(1-4*x*sin(u/2)^2)/(1+4*x*sin(u/2)^2)/(1+6*x*sin(u/2)^2),0,pi)$value
cni4 <- function(x) 1/(pi)*integrate(function(u) (1-2*x*sin(u/2)^2)/(1+2*x*sin(u/2)^2)*(1-4*x*sin(u/2)^2)/(1+4*x*sin(u/2)^2)*(1-6*x*sin(u/2)^2)/(1+6*x*sin(u/2)^2)/(1+8*x*sin(u/2)^2),0,pi)$value
cni5 <- function(x) 1/(pi)*integrate(function(u) (1-2*x*sin(u/2)^2)/(1+2*x*sin(u/2)^2)*(1-4*x*sin(u/2)^2)/(1+4*x*sin(u/2)^2)*(1-6*x*sin(u/2)^2)/(1+6*x*sin(u/2)^2)*(1-8*x*sin(u/2)^2)/(1+8*x*sin(u/2)^2)/(1+10*x*sin(u/2)^2),0,pi)$value

qplot(a,sapply(a,cni1),geom="line", ylab="spike amplitude", xlab="alpha*k", color="1", linetype="1")+ geom_line(aes(x=a,y=sapply(a,cni2),color="2", linetype="2")) + geom_line(aes(x=a,y=sapply(a,cni3),color="3", linetype="3"))+ geom_line(aes(x=a,y=sapply(a,cni4),color="4", linetype="4"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Time-steps")+scale_linetype_manual(name="Time-steps",values=c(1,2,3,4))
ggsave(file="/home/fabien/mypapers/bdf2_density/spike_cn_sqrt_4steps.eps",width=5,height=4)

qplot(a,sapply(a,cni1)-sapply(a,cni2),geom="line", ylab="spike difference", xlab="alpha*k", color="step 1 - step 2", linetype="step 1 - step 2")+ geom_line(aes(x=a,y=sapply(a,cni2)-sapply(a,cni3),color="step 2 - step 3", linetype="step 2 - step 3"))+ geom_line(aes(x=a,y=sapply(a,cni3)-sapply(a,cni4),color="step 3 - step 4", linetype="step 3 - step 4"))+ geom_line(aes(x=a,y=sapply(a,cni4)-sapply(a,cni5),color="step 4 - step 5", linetype="step 4 - step 5"))+ theme(legend.justification=c(1,1), legend.position=c(1,1))+scale_color_hue("Difference")+scale_linetype_manual(name="Difference",values=c(1,2,3,4))
ggsave(file="/home/fabien/mypapers/bdf2_density/spike_cn_sqrt_4steps_diff.eps",width=5,height=4)


